Integer group determinants for the elementary abelian group of order 49

Let $G=C_7\times C_7$, and let $S(G)$ denote the set of integer values of its group determinant. We determine $S(G)$ by classifying the values divisible by $7$; the coprime values are already known. Every nonzero divisible value has valuation at least $10$, and every multiple of $7^{12}$ occurs. At valuations $10$ and $11$, we give necessary and sufficient conditions on the cofactor in terms of two additive invariants of ideals in $\mathbb{Z}[\zeta_7]$. The first condition is a bounded signed sum of prime-ideal invariants. The second requires a prime ideal with nonzero invariant pair whose norm divides the cofactor. Neither cofactor set is a union of congruence classes modulo any positive integer. The least positive divisible value is $43\cdot7^{10}$, and the least positive value of valuation $11$ is $8\cdot7^{11}$. The proof combines integral reconstruction from character values with a calculation of the global-unit image modulo $7$. We conclude by identifying the additional local conditions and realization problems that arise at primes at least $11$.

==> anc/ARXIV_README.txt <==
Ancillary files for Integer group determinants for the elementary abelian group of order 49
Author: Chatchawan Panraksa

These are the unchanged files of Online Resource 1 accompanying the manuscript
submitted to The Ramanujan Journal on 6 September 2026.
Download the ancillary files together into one directory. See README.md for
dependencies and the two exact-check commands. SHA256SUMS authenticates all
original resource files; this arXiv navigation note is an additional file.


==> anc/README.md <==
# Online Resource 1: exact checks for the order-49 classification

Article: Integer group determinants for the elementary abelian group of order 49.
Author: Chatchawan Panraksa, Applied Mathematics Program, Mahidol University International College, Thailand; chatchawan.pan@mahidol.ac.th.
Intended journal: The Ramanujan Journal.

These two independent scripts check explicit finite and symbolic calculations in the article. Neither imports a production implementation, a previous manuscript, or an external data file. All general classification and realization arguments are proved in the article; these scripts are supporting evidence.

Install SymPy with `python3 -m pip install -r requirements.txt`, then run from this directory:

```sh
python3 local_identity_checks.py --output local_identity_checks.json
python3 focused_math_checks.py --output focused_math_checks.json
```

Use Python 3.9 or later and run without `-O`. Each script also works from another working directory when invoked by its absolute path. The supplied outputs use Python 3.12.14 and SymPy 1.14.0; Python version metadata will differ under another interpreter. Runtime metadata and script hashes identify the actual run. The scripts stop on failure and print a JSON report only after all their checks pass.

`local_identity_checks.py` checks the three unit logarithms, both coordinate conversion rows, three generic polynomial identities, twelve special-ray identities, and the exact ray substitution table on fifteen affine basis cases and three origins. The checks include the constant-coordinate carry from fixing the ray sum to seven. The generic identities directly imply the normalized lambda=1 formulas used in the article.

`focused_math_checks.py` checks all 343 scalar feasibility cases and their explicit constructions; compares the bounded-count criterion on 210 count triples; verifies the unrestricted level-eleven identity in 25 independent variables; derives all four prime-element norms and finite logarithmic defects; checks the displayed seven-point witness by both its eight ray norms and a direct 49-by-49 determinant; and checks the numerical inputs of the elementary class-number-one argument at p=11.

The bounded-count tests do not claim exhaustive coverage of unbounded integers. The written interval argument covers that generality. The article proves nonperiodicity for every modulus by the Chinese remainder theorem. The p=11 calculations support the scope discussion and do not classify determinants at p=11.

`SHA256SUMS` identifies every other file in this resource. Freshly regenerated JSON records can differ in Python version metadata if a different interpreter is used.


==> anc/SHA256SUMS <==
090d48ee0df94a84c20aed5bd34009a1389c5a434fb18ba33ae1c3f1a99c0176  README.md
f9f93b6909ed55d8d1b7cc733e261023fb47d404bee48fad0df1761170de6e04  focused_math_checks.json
aa6682405e08a139e6f7a86c2c3da583390333c01a9f03cd2a8c15aba0de271d  focused_math_checks.py
e809770dbca18173ad19bab9b01fc5dfab47fa1b35b9726e9164b69412392ee7  local_identity_checks.json
c55a361a99a865184610ccccb48d9bc58d4eb20f8fb77103d12fef4857d4d9ea  local_identity_checks.py
25f9f1fb1988b230147a1d3092d34e09c069eb7a6c6d6df46b3973b9f2d36efc  requirements.txt


==> anc/focused_math_checks.json <==
{
  "bounded_count_criterion": {
    "count_triples": 210,
    "inclusive_ranges": {
      "B1": [
        0,
        4
      ],
      "B2": [
        0,
        6
      ],
      "B3": [
        0,
        5
      ]
    },
    "scope": "Finite checks; the written interval argument covers arbitrary counts.",
    "status": "PASS"
  },
  "limitations": "Checks support the written proofs. They do not formally verify the written proofs or establish a classification for larger primes.",
  "minimum_witness": {
    "augmentation": 7,
    "direct_matrix_determinant": 12146435707,
    "direct_method": "Exact Bareiss elimination on the 49-by-49 integer group matrix",
    "norm_product_determinant": 12146435707,
    "ray_coefficients": [
      [
        2,
        0,
        0,
        0,
        1,
        2,
        2
      ],
      [
        1,
        1,
        2,
        1,
        1,
        0,
        1
      ],
      [
        2,
        1,
        1,
        1,
        1,
        0,
        1
      ],
      [
        2,
        0,
        3,
        0,
        2,
        0,
        0
      ],
      [
        2,
        2,
        2,
        0,
        0,
        0,
        1
      ],
      [
        3,
        0,
        1,
        0,
        0,
        3,
        0
      ],
      [
        1,
        0,
        2,
        1,
        1,
        1,
        1
      ],
      [
        1,
        1,
        1,
        2,
        0,
        1,
        1
      ]
    ],
    "ray_norms": [
      7,
      7,
      7,
      49,
      7,
      301,
      7,
      7
    ],
    "ray_order": [
      "infinity",
      0,
      1,
      2,
      3,
      4,
      5,
      6
    ],
    "status": "PASS",
    "support": [
      [
        0,
        0
      ],
      [
        1,
        5
      ],
      [
        2,
        0
      ],
      [
        2,
        6
      ],
      [
        3,
        4
      ],
      [
        4,
        6
      ],
      [
        6,
        5
      ]
    ],
    "target": "43 * 7^10"
  },
  "p11_class_number_inputs": {
    "cyclotomic_discriminant": -2357947691,
    "generator_norms": [
      11,
      23
    ],
    "minkowski_bound_less_than_59": true,
    "prime_ideal_norms_below_59": [
      11,
      23
    ],
    "squared_minkowski_upper_bound": "32558181918649701409751040000000000000000000000000000000000/9364725646787226922299505202262723704312737441654490401",
    "status": "PASS",
    "strict_pi_lower_bound_used": "314159/100000"
  },
  "production_modules_imported": false,
  "python_version": "3.12.14",
  "scalar_criterion": {
    "all_displayed_witnesses_verified": true,
    "feasible": 331,
    "infeasible": 12,
    "status": "PASS",
    "triples": 343
  },
  "script_sha256": "aa6682405e08a139e6f7a86c2c3da583390333c01a9f03cd2a8c15aba0de271d",
  "small_prime_elements": {
    "ring": "F7[Lambda]/(Lambda^6)",
    "rows": [
      {
        "coefficients_in_zeta": [
          1,
          1,
          0,
          1
        ],
        "defects": [
          3,
          0
        ],
        "log_coefficients_c3_c5": [
          6,
          0
        ],
        "norm": 8,
        "rational_prime": 2
      },
      {
        "coefficients_in_zeta": [
          1,
          1,
          -1
        ],
        "defects": [
          2,
          1
        ],
        "log_coefficients_c3_c5": [
          4,
          1
        ],
        "norm": 29,
        "rational_prime": 29
      },
      {
        "coefficients_in_zeta": [
          1,
          2
        ],
        "defects": [
          6,
          6
        ],
        "log_coefficients_c3_c5": [
          5,
          6
        ],
        "norm": 43,
        "rational_prime": 43
      },
      {
        "coefficients_in_zeta": [
          1,
          2,
          3
        ],
        "defects": [
          0,
          4
        ],
        "log_coefficients_c3_c5": [
          0,
          4
        ],
        "norm": 379,
        "rational_prime": 379
      }
    ],
    "status": "PASS"
  },
  "status": "PASS",
  "sympy_version": "1.14.0",
  "unrestricted_level_eleven": {
    "cleared_denominator": "x^2 only",
    "domain": "F7; x nonzero; all other symbols free",
    "final_constant_equation": "PASS",
    "generic_constant_sum": "PASS",
    "generic_data": "All admissible affine g4, cubic g3, degree-at-most-five g1, first defects with D0=D1=0, and arbitrary second defects.",
    "independent_symbols": 25,
    "special_second_coordinate_zero_included": true,
    "status": "PASS"
  }
}


==> anc/focused_math_checks.py <==
#!/usr/bin/env python3
"""Independent exact checks for the focused order-49 manuscript.

Requires Python 3.9+ and SymPy. No production computation module, data file,
or previous manuscript package is imported. These finite and symbolic checks
support, but do not replace, the written mathematical proofs.
"""

import argparse
from fractions import Fraction
import hashlib
import json
from math import factorial
from pathlib import Path
import platform

import sympy as sp


def require(condition, message):
    if not condition:
        raise AssertionError(message)


def scalar_criterion():
    """Exhaust all D,C,K; verify existence and each displayed witness."""
    feasible = 0
    for D in range(7):
        for C in range(7):
            for K in range(7):
                expected = D != 0 or (C != 0 and K != 0) or (C == K == 0)
                solutions = [
                    (x, c)
                    for x in range(1, 7)
                    for c in range(7)
                    if (2*x*C + 2*c*D - 2*D**3*pow(x, -2, 7) - K) % 7 == 0
                ]
                require(expected == bool(solutions), f"Feasibility: {(D, C, K)}")
                if expected:
                    feasible += 1
                    if D:
                        witness = (1, (D**2 + (K - 2*C)*pow(2*D, -1, 7)) % 7)
                    elif C:
                        witness = ((K*pow(2*C, -1, 7)) % 7, 0)
                    else:
                        witness = (1, 0)
                    require(witness in solutions, f"Displayed witness: {(D, C, K)}")
    return {
        "status": "PASS", "triples": 343, "feasible": feasible,
        "infeasible": 343 - feasible, "all_displayed_witnesses_verified": True,
    }


def bounded_counts():
    """Compare the four alternatives with the original signed-sum test."""
    count = 0
    for B1 in range(5):
        for B2 in range(7):
            for B3 in range(6):
                expected = B1 >= 1 or B3 >= 2 or B2 >= 3 or B2*B3 >= 1
                possible = any(
                    (j1 + 2*j2 + 3*j3) % 7 in (1, 6)
                    for j1 in range(-B1, B1 + 1)
                    for j2 in range(-B2, B2 + 1)
                    for j3 in range(-B3, B3 + 1)
                )
                require(expected == possible, f"Bounded counts: {(B1, B2, B3)}")
                count += 1
    return {
        "status": "PASS", "count_triples": count,
        "inclusive_ranges": {"B1": [0, 4], "B2": [0, 6], "B3": [0, 5]},
        "scope": "Finite checks; the written interval argument covers arbitrary counts.",
    }


def unrestricted_constant_identity():
    """Retain every free lower coefficient and every second-defect vector.

    A function on F7 has a unique representative of degree at most six.
    D0=D1=0 means its first-defect polynomial has degree at most four.
    Similarly, sum x1=0 means x1 has degree at most five. The coordinates
    below therefore span all generic data allowed by the degree conditions.
    """
    b = sp.Symbol("b")
    symbols = sp.symbols(
        "q0 q a0 a1 c x d0 d1 d2 D3 D "
        "B0 B1 B2 B3 B4 B E0 di e0 e1 e2 e3 e4 e5"
    )
    (q0, q, a0, a1, c, x, d0, d1, d2, D3, D,
     B0, B1, B2, B3, B4, B, E0, di, e0, e1, e2, e3, e4, e5) = symbols

    def reduce(expression):
        return sp.Poly(sp.expand(expression), *symbols, modulus=7).as_expr()

    def zero(expression, description):
        require(reduce(expression) == 0, description)

    def field_sum(expression):
        polynomial = sp.Poly(sp.expand(expression), b)
        # The constant power sum is 7=0. Every positive multiple of six
        # has power sum -1; all remaining powers have sum zero.
        return reduce(-sum(
            polynomial.nth(j) for j in range(6, int(polynomial.degree()) + 1, 6)
        ))

    g4 = q0 + q*b
    g3 = a0 + a1*b + c*b**2 + x*b**3
    g1 = B0 + B1*b + B2*b**2 + B3*b**3 + B4*b**4 - B*b**5
    first = d0 + d1*b + d2*b**2 - D3*b**3 - D*b**4
    second = e0 + e1*b + e2*b**2 + e3*b**3 + e4*b**4 + e5*b**5 - E0*b**6
    g2 = -g4**3 - 2*g3*g4 + first
    g0 = 1 + 3*g4**5 + 5*g3*g4**3 + 4*g1*g4 + 3*first*g4**2 + 2*first*g3 + second

    for k, expected in enumerate((0, 0, D, D3)):
        zero(field_sum(first*b**k) - expected, f"First-defect moment {k}")
    zero(field_sum(second) - E0, "Second-defect sum")
    zero(field_sum(g1), "First-coordinate zeroth moment")
    zero(field_sum(b*g1) - B, "First-coordinate first moment")
    zero(field_sum(g2), "Second-coordinate zeroth moment")
    zero(field_sum(b*g2), "Second-coordinate first moment")
    special_second = reduce(-field_sum(b**2*g2))
    zero(special_second - (-D - 2*q*x), "Special second coordinate")

    generic_constant = field_sum(g0)
    zero(
        generic_constant - (-5*x*q**3 + 4*q*B + 3*q**2*D + 2*c*D + 2*x*D3 + E0),
        "Unrestricted generic constant sum",
    )
    # Multiply only by x^2: x is the nonzero leading coordinate. In
    # particular, no special-second-coordinate value is excluded.
    r = special_second
    actual = x**2*(generic_constant + 2*di*x - E0) + 2*r**3 + 2*B*r*x
    expected = 2*x**3*(D3 + di) + 2*D*(c*x**2 + q*D*x - D**2 - B*x)
    zero(actual - expected, "Unrestricted final constant equation")
    return {
        "status": "PASS", "independent_symbols": len(symbols),
        "domain": "F7; x nonzero; all other symbols free",
        "generic_data": "All admissible affine g4, cubic g3, degree-at-most-five g1, first defects with D0=D1=0, and arbitrary second defects.",
        "generic_constant_sum": "PASS", "final_constant_equation": "PASS",
        "cleared_denominator": "x^2 only", "special_second_coordinate_zero_included": True,
    }


def prime_elements():
    """Use resultants and independent finite exponential/logarithm code."""
    z = sp.Symbol("z")
    phi7 = sum(z**j for j in range(7))
    size = 6

    def add(left, right):
        return [(a + b) % 7 for a, b in zip(left, right)]

    def multiply(left, right):
        result = [0]*size
        for i in range(size):
            for j in range(size - i):
                result[i + j] = (result[i + j] + left[i]*right[j]) % 7
        return result

    def power(value, exponent):
        result = [1] + [0]*(size - 1)
        for _ in range(exponent):
            result = multiply(result, value)
        return result

    exp_lambda = [pow(factorial(i), -1, 7) for i in range(size)]
    rows = [
        (2, [1, 1, 0, 1], 8, (3, 0)),
        (29, [1, 1, -1], 29, (2, 1)),
        (43, [1, 2], 43, (6, 6)),
        (379, [1, 2, 3], 379, (0, 4)),
    ]
    results = []
    for prime, coefficients, expected_norm, expected_defects in rows:
        polynomial = sum(a*z**i for i, a in enumerate(coefficients))
        norm = int(sp.resultant(phi7, polynomial, z))
        value = [0]*size
        for i, a in enumerate(coefficients):
            value = add(value, [a*c % 7 for c in power(exp_lambda, i)])
        inverse_constant = pow(value[0], -1, 7)
        nilpotent = [c*inverse_constant % 7 for c in value]
        nilpotent[0] = (nilpotent[0] - 1) % 7
        logarithm = [0]*size
        for k in range(1, size):
            scalar = (-1)**(k + 1)*pow(k, -1, 7)
            logarithm = add(logarithm, [scalar*c % 7 for c in power(nilpotent, k)])
        defects = (4*logarithm[3] % 7, logarithm[5])
        require(norm == expected_norm, f"Prime-element norm at {prime}")
        require(defects == expected_defects, f"Prime-element defects at {prime}")
        results.append({
            "rational_prime": prime, "coefficients_in_zeta": coefficients,
            "norm": norm, "log_coefficients_c3_c5": [logarithm[3], logarithm[5]],
            "defects": list(defects),
        })
    return {"status": "PASS", "ring": "F7[Lambda]/(Lambda^6)", "rows": results}


def minimum_witness():
    """Verify the indicator witness by character norms and a direct determinant."""
    points = [(0, 0), (1, 5), (2, 0), (2, 6), (3, 4), (4, 6), (6, 5)]
    support = set(points)
    require(len(support) == 7, "Seven distinct witness points")
    z = sp.Symbol("z")
    phi7 = sum(z**j for j in range(7))
    directions = [(0, 1)] + [(1, b) for b in range(7)]
    norms = []
    ray_coefficients = []
    for a, b in directions:
        histogram = [0]*7
        for i, j in points:
            histogram[(a*i + b*j) % 7] += 1
        polynomial = sum(coefficient*z**k for k, coefficient in enumerate(histogram))
        norms.append(int(sp.resultant(phi7, polynomial, z)))
        ray_coefficients.append(histogram)
    require(norms == [7, 7, 7, 49, 7, 301, 7, 7], "Witness character norms")
    product = len(support)
    for norm in norms:
        product *= norm
    expected = 43*7**10
    require(product == expected, "Witness norm-product determinant")

    group = [(i, j) for i in range(7) for j in range(7)]
    matrix = sp.Matrix([
        [int(((g[0] - h[0]) % 7, (g[1] - h[1]) % 7) in support) for h in group]
        for g in group
    ])
    direct = int(matrix.det(method="bareiss"))
    require(direct == expected, "Direct 49-by-49 determinant")
    return {
        "status": "PASS", "support": [list(point) for point in points],
        "augmentation": len(support), "ray_order": ["infinity", 0, 1, 2, 3, 4, 5, 6],
        "ray_coefficients": ray_coefficients, "ray_norms": norms,
        "norm_product_determinant": product, "direct_matrix_determinant": direct,
        "direct_method": "Exact Bareiss elimination on the 49-by-49 integer group matrix",
        "target": "43 * 7^10",
    }


def eleven_class_number():
    """Check the elementary class-number-one argument's numerical inputs."""
    z = sp.Symbol("z")
    phi11 = sum(z**j for j in range(11))
    require(sp.discriminant(phi11, z) == -11**9, "11th cyclotomic discriminant")
    norms = [int(sp.resultant(phi11, polynomial, z))
             for polynomial in (1 - z, 1 + z + z**3)]
    require(norms == [11, 23], "Principal generators for the norms 11 and 23")
    # The familiar strict rational bound pi > 3.14159 supplies an exact
    # upper bound; no floating-point comparison is used.
    pi_lower = Fraction(314159, 100000)
    bound_squared = (4/pi_lower)**10 * Fraction(factorial(10), 10**10)**2 * 11**9
    require(bound_squared < 59**2, "Minkowski bound below 59")
    possible = []
    for ell in sp.primerange(2, 59):
        ell = int(ell)
        if ell == 11:
            possible.append((ell, 1, ell))
            continue
        degree = next(f for f in range(1, 11) if pow(ell, f, 11) == 1)
        norm = ell**degree
        if norm < 59:
            possible.append((ell, degree, norm))
    require(possible == [(11, 1, 11), (23, 1, 23)], "Prime-ideal norms below 59")
    return {
        "status": "PASS", "cyclotomic_discriminant": -11**9,
        "strict_pi_lower_bound_used": str(pi_lower),
        "squared_minkowski_upper_bound": str(bound_squared),
        "minkowski_bound_less_than_59": True,
        "prime_ideal_norms_below_59": [row[2] for row in possible],
        "generator_norms": norms,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="Also save the JSON report to this path.")
    args = parser.parse_args()
    report = {
        "status": "PASS", "python_version": platform.python_version(),
        "sympy_version": sp.__version__,
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "production_modules_imported": False,
        "scalar_criterion": scalar_criterion(),
        "bounded_count_criterion": bounded_counts(),
        "unrestricted_level_eleven": unrestricted_constant_identity(),
        "small_prime_elements": prime_elements(),
        "minimum_witness": minimum_witness(),
        "p11_class_number_inputs": eleven_class_number(),
        "limitations": "Checks support the written proofs. They do not formally verify the written proofs or establish a classification for larger primes.",
    }
    payload = json.dumps(report, indent=2, sort_keys=True) + "\n"
    if args.output:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(payload, encoding="utf-8")
    print(payload, end="")


if __name__ == "__main__":
    main()


==> anc/local_identity_checks.json <==
{
  "defect_identities": {
    "generic_identities": 3,
    "special_identities": 12
  },
  "description": "Independent exact local identities for the focused order-49 manuscript",
  "field_characteristic": 7,
  "finite_logarithms": {
    "conversion_rows": 2,
    "rows": {
      "3": [
        1,
        1,
        6,
        0,
        0
      ],
      "5": [
        6,
        2,
        4,
        2,
        6
      ]
    },
    "unit_logarithms": 3
  },
  "manuscript_sources_read": false,
  "production_imports": [],
  "python_version": "3.12.14",
  "ray_table": {
    "affine_basis_cases": 15,
    "affine_origins": 3,
    "basis_cases_by_window_exponent": {
      "4": 4,
      "5": 5,
      "6": 6
    },
    "constant_coordinate_checked": true
  },
  "script_sha256": "c55a361a99a865184610ccccb48d9bc58d4eb20f8fb77103d12fef4857d4d9ea",
  "status": "PASS",
  "sympy_version": "1.14.0"
}


==> anc/local_identity_checks.py <==
#!/usr/bin/env python3
"""Independent exact checks for the focused order-49 local algebra.

Requires SymPy. This file reads no manuscript or production source, imports no
production implementation, and may run from any current working directory.
All polynomial comparisons are exact over the rationals followed by reduction
modulo seven. It is an executable check of the displayed finite identities,
not a substitute for the article's reconstruction or fullness proofs.
"""

import sys

if sys.flags.optimize:
    raise SystemExit("Run without -O or -OO: optimized verification is disabled.")

import argparse
import hashlib
import json
from pathlib import Path

import sympy as S


P = 7


def residue(value):
    """Reduce a rational whose denominator is prime to seven."""
    value = S.Rational(value)
    return int(value.p) * pow(int(value.q), -1, P) % P


def require(condition, message):
    if not condition:
        raise ArithmeticError(message)


def check_zero(expression, variables, label):
    polynomial = S.Poly(expression, *variables, domain=S.QQ)
    require(
        all(residue(coefficient) == 0 for coefficient in polynomial.coeffs()),
        f"Nonzero polynomial modulo seven: {label}: {polynomial}",
    )


def finite_unit_checks():
    """Derive unit logs and conversion rows from truncated exponentials."""
    X = S.symbols("X")

    def truncate(expression):
        return S.series(expression, X, 0, 6).removeO().expand()

    omega = truncate(S.exp(X))
    unit_data = [
        (omega, 1, X),
        (1 + omega, 2, 4 * X + X**2 + 2 * X**4),
        (1 + omega + truncate(S.exp(2 * X)), 3, X + 5 * X**2 + 6 * X**4),
    ]
    for index, (unit, constant, expected) in enumerate(unit_data):
        z = unit / constant - 1
        logarithm = truncate(
            sum((-1) ** (j + 1) * z**j / S.Integer(j) for j in range(1, 6))
        )
        check_zero(logarithm - expected, [X], f"unit logarithm {index + 1}")

    pi = 1 - omega
    rows = {}
    for degree, expected in [(3, [1, 1, 6, 0, 0]), (5, [6, 2, 4, 2, 6])]:
        actual = [
            residue(S.Poly(truncate(pi**j), X).nth(degree)) for j in range(1, 6)
        ]
        require(actual == expected, f"pi-to-Lambda row {degree}: {actual}")
        rows[str(degree)] = actual
    return {"unit_logarithms": len(unit_data), "conversion_rows": len(rows), "rows": rows}


def defect_identity_checks():
    """Expand the finite logarithm and verify the generic and special laws."""
    b1, b2, b3, b4, b5, T = S.symbols("b1 b2 b3 b4 b5 T")
    bs = [b1, b2, b3, b4, b5]
    x = sum(b * T ** (i + 1) for i, b in enumerate(bs))
    logarithm = S.Poly(
        sum((-1) ** (k + 1) * x**k / S.Integer(k) for k in range(1, 6)), T
    )
    L = [logarithm.nth(j) for j in range(1, 6)]
    c3 = L[0] + L[1] - L[2]
    c5 = -L[0] + 2 * L[1] + 4 * L[2] + 2 * L[3] - L[4]
    D = 4 * c3
    P1 = 1 + 5 * b1 + 3 * b2 + 5 * b3 + b4
    P2 = 1 + b2 + 4 * b3
    P3 = 1 + b1 + 6 * b2
    P4 = 1 + 5 * b1
    sum5 = 1 + sum(bs)
    generic = [
        -P2 - P4**3 + 2 * P3 * P4 - D,
        -sum5
        + 3 * P4**5
        - 5 * P3 * P4**3
        - 4 * P1 * P4
        - 3 * D * P4**2
        + 2 * D * P3
        - c5,
        D - (b1**3 - 2 * b1**2 - 3 * b1 * b2 - 3 * b1 - 3 * b2 + 3 * b3),
    ]
    for index, expression in enumerate(generic):
        check_zero(expression, bs, f"generic identity {index + 1}")

    special_count = 0
    for a in range(1, P):
        g1 = a * (5 + 3 * b1 + 5 * b2 + b3)
        g2 = a * (b1 + 4 * b2)
        g3 = a * (1 + 6 * b1)
        g4 = 5 * a
        check_zero(
            g1 + g3**3 * g4**4 + 3 * g2 * g3 * g4**5 - D * g4,
            bs,
            f"valuation-two law at leading residue {a}",
        )
        special_count += 1

        g0 = 1 + a * (1 + b1 + b2 + b3)
        g1 = a * (3 + 5 * b1 + b2)
        g2 = a * (1 + 4 * b1)
        g3 = 6 * a
        check_zero(
            4 * g3**2 * (g0 - 1) + g1 * g2 * g3 - g2**3 - D * g3**3,
            bs,
            f"valuation-three law at leading residue {a}",
        )
        special_count += 1
    return {"generic_identities": len(generic), "special_identities": special_count}


def ray_table_checks():
    """Derive normalized rays by integer cyclotomic expansion and interpolation.

    Evaluation with fixed sum seven is affine on each exact window. Thus its
    origin and the 6, 5, or 4 power-basis directions determine the complete ray
    table. The constant coordinate is included in every comparison.
    """
    b1, b2, b3, b4, b5, w = S.symbols("b1 b2 b3 b4 b5 w")
    bs = [b1, b2, b3, b4, b5]
    phi = sum(w**i for i in range(7))
    pi = 1 - w
    # Each entry is the coefficient multiplied by a in the article's table;
    # the normalized constant coordinate has an additional affine offset 1.
    expected = {
        1: [
            1 + sum(bs),
            1 + 5 * b1 + 3 * b2 + 5 * b3 + b4,
            1 + b2 + 4 * b3,
            1 + b1 + 6 * b2,
            1 + 5 * b1,
            1,
            0,
        ],
        2: [
            1 + b1 + b2 + b3 + b4,
            5 + 3 * b1 + 5 * b2 + b3,
            b1 + 4 * b2,
            1 + 6 * b1,
            5,
            0,
            0,
        ],
        3: [1 + b1 + b2 + b3, 3 + 5 * b1 + b2, 1 + 4 * b1, 6, 0, 0, 0],
    }
    V = S.Matrix([[pow(m, d, P) for d in range(7)] for m in range(7)])
    inverse = V.inv().applyfunc(residue)

    def coordinates(value):
        remainder = S.Poly(S.rem(value, phi, w), w)
        coefficients = [int(remainder.nth(i)) for i in range(6)] + [0]
        require((7 - sum(coefficients)) % 7 == 0, "Nonintegral ray normalization")
        shift = (7 - sum(coefficients)) // 7
        ray = S.Matrix([(c + shift) % 7 for c in coefficients])
        return [int(v) % 7 for v in inverse * ray]

    basis_cases = 0
    origins = 0
    cases_by_window = {}
    for r in [1, 2, 3]:
        require(coordinates(S.Integer(0)) == [1, 0, 0, 0, 0, 0, 0], "Ray origin")
        origins += 1
        for j in range(7 - r):
            actual = coordinates(pi ** (r + j))
            if j == 0:
                linear = [S.sympify(e).subs(dict.fromkeys(bs, 0)) for e in expected[r]]
            else:
                linear = [S.diff(S.sympify(e), bs[j - 1]) for e in expected[r]]
            wanted = [(int(e) + (1 if d == 0 else 0)) % 7 for d, e in enumerate(linear)]
            require(actual == wanted, f"Ray table r={r}, basis index={j}: {actual} != {wanted}")
            basis_cases += 1
        cases_by_window[str(7 - r)] = 7 - r
    return {
        "affine_basis_cases": basis_cases,
        "affine_origins": origins,
        "basis_cases_by_window_exponent": cases_by_window,
        "constant_coordinate_checked": True,
    }


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, help="Write the complete JSON record to this path")
    args = parser.parse_args()
    result = {
        "status": "PASS",
        "description": "Independent exact local identities for the focused order-49 manuscript",
        "field_characteristic": P,
        "python_version": sys.version.split()[0],
        "sympy_version": S.__version__,
        "script_sha256": hashlib.sha256(Path(__file__).read_bytes()).hexdigest(),
        "production_imports": [],
        "manuscript_sources_read": False,
        "finite_logarithms": finite_unit_checks(),
        "defect_identities": defect_identity_checks(),
        "ray_table": ray_table_checks(),
    }
    output = json.dumps(result, indent=2, sort_keys=True) + "\n"
    if args.output is not None:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_text(output, encoding="utf-8")
    sys.stdout.write(output)


if __name__ == "__main__":
    main()


==> anc/requirements.txt <==
sympy==1.14.0

